Mass Dependence of Araki Relative Entropy through Modular Theory

Building on the established one-particle formula for the Araki relative entropy of coherent states, we study how its value acquires a nontrivial dependence on the mass of the scalar field. For a localized vector $h$ belonging to the standard subspace $H_m$ of the one-particle Hilbert space, the known quadratic-form expression is: $S_{H_m}(h)=-\langle h,\log\delta_{H_m}\,h\rangle$. Our contribution is to construct explicitly a mass-indexed family of vectors of the wedge standard subspace on which this expression is evaluated. The mass-shell map $h_m=E_mf$ organizes four structural conditions on rapidity representatives---on-shell dependence, a controlled massless boundary value, decay for large real rapidity, and Bisognano--Wichmann strip analyticity---and we exhibit an entire rapidity wave function, built from a doubled light-cone phase, two sinc factors, and a Gaussian pair, that satisfies them together with the sharp localization criterion: Hardy-type $L^2$ control throughout the Bisognano--Wichmann strip and the exact Tomita boundary relation. The family therefore belongs to $H_m(\W_R)$ for every $m>0$, and its Araki relative entropy is finite and strictly positive, with an exact spectral representation that makes positivity manifest. The entropy is strongly suppressed at large mass, attains a maximum at intermediate mass in $1+1$ dimension, and converges to a finite value along the modular flow as $m\to0^+$. The construction extends fiberwise to $1{+}d$ dimensions through the transverse mass.

==> make_figures.py <==
#!/usr/bin/env python3
"""Figure generation for 'Mass Dependence of Araki Relative Entropy through
Modular Theory', version V33.

Reproduces fig1.pdf and fig2.pdf and the two tables of the manuscript.

Method (see Secs. 11-12):
  * The localized family h_m(theta) of Eq. (55) is evaluated in the
    numerically stable product form
        h_m = -(G_m /(4 a m^2)) [e^{2i w+} + e^{-2i w-} - e^{2i(w+-w-)} - 1],
    w+- = m e^{+-theta}, exactly equivalent to the sinc form on the real axis.
  * S(m) = -2*pi*Re \int conj(h_m) i d_theta h_m  is computed by spectral
    (FFT) differentiation on a 2^15-point rapidity grid of half-width 14
    centered at the comoving point theta = -log m.
  * The result is cross-checked against the exact spectral representation
        S = 2*pi \int_0^inf k |hhat(k)|^2 (1 - e^{-2 pi k}) dk
    (agreement to ~15 significant digits for m = 0.1, 1, 3).
  * Transverse averages (1+2, 1+3) use the unit-width Gaussian packets of
    Eq. (67) and adaptive Gauss-Kronrod quadrature on an interpolated
    fiber curve.
  * Valid mass range with these grids: m <~ 20 (the sinc oscillation
    frequency grows like m^2; use finer grids beyond).

Fonts: TrueType (Type 42) embedding; no Type 3 fonts are produced.
"""
import numpy as np
from scipy.integrate import quad
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

PI = np.pi

plt.rcParams.update({
    "pdf.fonttype": 42,
    "ps.fonttype": 42,
    "font.family": "DejaVu Serif",
    "mathtext.fontset": "dejavuserif",
    "font.size": 11,
    "axes.grid": True,
    "grid.alpha": 0.3,
})

def h_stable(theta, m, a=1.0):
    z = np.asarray(theta, dtype=complex)
    wp = m*np.exp(z); wm = m*np.exp(-z)
    x = z + np.log(m)
    G = np.exp(-(x-1j*PI)**2) + np.exp(-x**2)
    br = np.exp(2j*wp) + np.exp(-2j*wm) - np.exp(2j*(wp-wm)) - 1.0
    return -(G/(4.0*a*m*m))*br

def S_direct(m, a=1.0, L=14.0, N=2**15):
    c = -np.log(m)
    th = np.linspace(c-L, c+L, N, endpoint=False)
    dt = th[1]-th[0]
    hv = h_stable(th, m, a)
    k = 2*PI*np.fft.fftfreq(N, d=dt)
    hp = np.fft.ifft(1j*k*np.fft.fft(hv))
    return float(-2*PI*np.real(np.sum(np.conj(hv)*1j*hp)*dt))

def S_spectral(m, a=1.0, L=14.0, N=2**15):
    """Cross-check via Eq. (66): positive-k spectral representation."""
    c = -np.log(m)
    th = np.linspace(c-L, c+L, N, endpoint=False)
    dt = th[1]-th[0]
    hv = h_stable(th, m, a)
    k = 2*PI*np.fft.fftfreq(N, d=dt)
    H = dt*np.fft.fft(hv)*np.exp(-1j*k*th[0])/np.sqrt(2*PI)
    dk = 2*PI/(N*dt)
    kk = k[k > 0]
    return float(2*PI*np.sum(kk*np.abs(H[k > 0])**2*(1-np.exp(-2*PI*kk)))*dk)

# ---- fiber curve on a log grid, then transverse averages ----
mus = np.exp(np.linspace(np.log(0.04), np.log(20.0), 160))
fmu = np.array([S_direct(mu) for mu in mus])

def f_interp(mu):
    return np.interp(np.log(mu), np.log(mus), fmu)

from functools import lru_cache

@lru_cache(maxsize=200000)
def _S_cached(mu):
    return S_direct(mu, N=2**14)

def S12(m, exact=False):
    f = (lambda mu: _S_cached(round(mu, 10))) if exact else f_interp
    g = lambda p: np.exp(-p*p)*f(np.sqrt(m*m+p*p))
    v, _ = quad(g, 0.0, 8.0, limit=300, epsrel=1e-9 if exact else 1.49e-8)
    return 2.0*v/np.sqrt(PI)

def S13(m, exact=False):
    f = (lambda mu: _S_cached(round(mu, 10))) if exact else f_interp
    g = lambda p: p*np.exp(-p*p)*f(np.sqrt(m*m+p*p))
    v, _ = quad(g, 0.0, 8.0, limit=300, epsrel=1e-9 if exact else 1.49e-8)
    return 2.0*v

if __name__ == "__main__":
    S1 = S_direct(1.0)
    print(f"S(1) absolute (a=1): {S1:.6e}")
    for m in (0.1, 1.0, 3.0):
        print(f"  cross-check m={m}: direct={S_direct(m):.12e}  spectral={S_spectral(m):.12e}")

    # table values: direct (memoized) evaluation, no interpolation
    T12_1, T13_1 = S12(1.0, exact=True), S13(1.0, exact=True)
    print("\n m      1+1        1+2        1+3   (normalized at m=1; table of the paper)")
    for m in (0.05, 0.10, 0.30, 1.00, 3.00, 10.0):
        print(f"{m:5.2f}  {S_direct(m)/S1:9.5f}  {S12(m, exact=True)/T12_1:9.5f}  {S13(m, exact=True)/T13_1:9.5f}")
    S12_1, S13_1 = S12(1.0), S13(1.0)

    ms = np.exp(np.linspace(np.log(0.05), np.log(10.0), 60))
    S11c = np.array([S_direct(m) for m in ms])/S1
    S12c = np.array([S12(m) for m in ms])/S12_1
    S13c = np.array([S13(m) for m in ms])/S13_1

    # ---------------- Figure 1 ----------------
    fig, ax = plt.subplots(figsize=(6.4, 4.0), dpi=200)
    ax.semilogx(ms, S11c, color="#1f77b4", lw=2)
    ax.set_xlabel(r"$m$ (units of $M$)")
    ax.set_ylabel(r"$S(m)/S(1)$")
    ax.set_title(r"Wedge relative entropy of the localized family, $1{+}1$")
    ax.set_ylim(0, 1.65)
    fig.tight_layout()
    fig.savefig("fig1.pdf")
    plt.close(fig)

    # ---------------- Figure 2 ----------------
    fig, ax = plt.subplots(figsize=(6.4, 4.0), dpi=200)
    ax.loglog(ms, S11c, color="#1f77b4", lw=2, label=r"$1+1$")
    ax.loglog(ms, S12c, color="#ff7f0e", lw=2, label=r"$1+2$")
    ax.loglog(ms, S13c, color="#2ca02c", lw=2, label=r"$1+3$")
    ax.set_xlabel(r"$m$ (units of $M$)")
    ax.set_ylabel(r"$S^{1+d}(m)/S^{1+d}(1)$")
    ax.set_title(r"Transverse-mass extension: $1{+}1$, $1{+}2$, $1{+}3$")
    ax.legend()
    fig.tight_layout()
    fig.savefig("fig2.pdf")
    plt.close(fig)
    print("\nwrote fig1.pdf, fig2.pdf")

